Gr\"obner Cones for Finite Type Cluster Algebras

Let $\mathcal{A}$ be a cluster algebra of finite cluster type. We study the Gr\"obner cone $\mathcal{C}_{\mathcal{A}}$ parametrizing term orders inducing an initial degeneration of the ideal $I_{\mathcal{A}}$ of relations among the cluster variables of $\mathcal{A}$ to the ideal generated by products of incompatible cluster variables. We show that for any cluster variable $v$, the weight induced by taking compatibility degrees with $v$ belongs to $\mathcal{C}_{\mathcal{A}}$. This allows us to construct an explicit circular term order and prove a conjecture of Ilten, N\'ajera Ch\'avez, and Treffinger. Furthermore, we give explicit descriptions of the rays and lineality spaces of $\mathcal{C}_{\mathcal{A}}$ in terms of combinatorial models for cluster algebras of types $A_n$, $B_n$, $C_n$, $D_n$ with a special choice of frozen variables, and in the case of no frozen variables.

==> anc/Code_for_Exceptional_types.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [],
   "source": [
    "# All functions are defined here. Assumed access to global variable.\n",
    "#############################################################################################################################################################################\n",
    "\n",
    "def Generate_B(Type: str, n: str, c_list):      # Returns the initial exchange matrix B from a coxeter element c\n",
    "    W1 = WeylGroup(Type+str(n))\n",
    "    Car = CartanMatrix(W1)\n",
    "    B = copy(Car)\n",
    "    W2 = WeylGroup(B)\n",
    "    c1 = W2.from_reduced_word(c_list)\n",
    "    allReducedWords = c1.reduced_words()\n",
    "\n",
    "    for i in range(n):\n",
    "        for j in range(n):\n",
    "            count = 0\n",
    "            if i==j:\n",
    "                B[i,j] = 0\n",
    "            if B[i,j] == 0:\n",
    "                continue\n",
    "            for k in allReducedWords:\n",
    "                if c_list.index(i)<c_list.index(j):\n",
    "                    count = count + 1\n",
    "                elif count > 0:\n",
    "                    B[i,j] = 0\n",
    "                    break\n",
    "            if count == len(allReducedWords):\n",
    "                B[i,j]=-B[i,j]\n",
    "    return(B)\n",
    "##############################################################################################################################################################################\n",
    "\n",
    "def Cartan_Counterpart(B):                      # Returns the Cartan counterpart of a matrix B\n",
    "    a, b = B.dimensions()\n",
    "    C = zero_matrix(QQ, b)\n",
    "    for i in range(a):\n",
    "        for j in range(b):\n",
    "            C[i, j] = -abs(B[i, j])\n",
    "    C = C + 2*identity_matrix(QQ, b)\n",
    "    return(C) \n",
    "##############################################################################################################################################################################\n",
    "\n",
    "def Weyl_action(L, WElt):                       # Returns the image of L acted by a Weyl group element WElt (WElt as a list)\n",
    "    m = len(WElt)\n",
    "    for i in range(m):\n",
    "        index = WElt[m-i-1]\n",
    "        L = Simple_Reflections[index](L)\n",
    "    return(L)\n",
    "##############################################################################################################################################################################\n",
    "\n",
    "def Tau_c(L):                                   # Returns the image of L under Tau_c        # Input: g-vectors in weight space      # Output: g-vectors in weight space\n",
    "    for i in Lambdas:\n",
    "        if L == -i:\n",
    "            return(i)\n",
    "    return(Weyl_action(L, c_List))\n",
    "##############################################################################################################################################################################\n",
    "\n",
    "def Tau_c_inverse(L):                           # Returns the image of L under Tau_c inverse        # Input: g-vectors in weight space      # Output: g-vectors in weight space\n",
    "    for i in Lambdas:\n",
    "        if L == i:\n",
    "            return(-i)\n",
    "    return(Weyl_action(L, c_Inverse_List))\n",
    "##############################################################################################################################################################################\n",
    "\n",
    "def Comp_Deg(L1, L2):                           # Returns the compatibility degree between g-vectors L1 and L2      # Input: g-vectors in weight space      # Output: int\n",
    "    count = 0\n",
    "    while True:\n",
    "        for i in range(n):\n",
    "            if L1 == Lambdas[i]:\n",
    "                count = 1\n",
    "                Index = i\n",
    "                break\n",
    "        if count == 1:\n",
    "            L = Weyl_action(L2, c_Inverse_List)-L2\n",
    "            X = vector([L[i] for i in range(n)])                    # Coeffs of in fundamental weights\n",
    "            Y = Lambda_to_Alpha*X                                   # inverse: each col is lambda in terms of alpha, so Y is L in terms of alpha\n",
    "            answer = max(Y[Index],0)                                # [L: alpha_i]_+\n",
    "            count = 0\n",
    "            break\n",
    "        L1 = Tau_c(L1)\n",
    "        L2 = Tau_c(L2)\n",
    "    return(answer)\n",
    "##############################################################################################################################################################################\n",
    "\n",
    "def CompDegMatrix():                            # Returns a matrix whose entry (i,j) is (x_j||x_i), elements ordered as in gVector_List\n",
    "    CDM = zero_matrix(QQ, Number_of_Cluster_Variables)\n",
    "    for i in range(Number_of_Cluster_Variables):\n",
    "        for j in range(Number_of_Cluster_Variables):\n",
    "            CDM[j,i] = Comp_Deg(gVector_as_Weights_List[i],gVector_as_Weights_List[j])         # Column i is comp deg (xi || __)\n",
    "    return(gVector_List, CDM)\n",
    "##############################################################################################################################################################################\n",
    "\n",
    "def Generate_Exchangeable_Pairs():              # Returns the List of indices of pairs of exchangeable variables\n",
    "    Pairs = []\n",
    "    for i in range(Number_of_Cluster_Variables):\n",
    "        for j in range(i,Number_of_Cluster_Variables):\n",
    "            if CDMatrix[i,j] == 1 and CDMatrix[j,i] == 1:\n",
    "                Pairs.append([i,j])\n",
    "    return(Pairs)\n",
    "##############################################################################################################################################################################   \n",
    "\n",
    "def Cluster_Monomial_RHS(Index1, Index2):       # Returns the RHS of the relation in the exchange between Index1 and Index2\n",
    "                                                # Output is 2 lists: a list of index indicating a compatible set, and a list of degree vectors\n",
    "    Comp_with_Index1=set()\n",
    "    Comp_with_Index2=set()\n",
    "    for i in range(Number_of_Cluster_Variables):\n",
    "        if CDMatrix[Index1, i] == 0:                        # x_i is compatible with the var corresp to Beta1\n",
    "            Comp_with_Index1.add(i)\n",
    "        if CDMatrix[Index2, i] == 0:\n",
    "            Comp_with_Index2.add(i)\n",
    "    Comp_with_Both = Comp_with_Index1.intersection(Comp_with_Index2)\n",
    "    Comp_with_Both_List = list(Comp_with_Both)                                 # convert to list for the for loop below\n",
    "    k=len(Comp_with_Both_List)\n",
    "\n",
    "    Possible_CDSubMatrix_modified = CDMatrix[Comp_with_Both_List, Comp_with_Both_List] - identity_matrix(ZZ, k)\n",
    "    Matrix_for_Graph = matrix(ZZ, k)\n",
    "    for i in range(k):\n",
    "        for j in range(k):\n",
    "            Matrix_for_Graph[i,j] = (Possible_CDSubMatrix_modified[i,j] == 0)\n",
    "\n",
    "    Possible_Graph = Graph(Matrix_for_Graph, format='adjacency_matrix')\n",
    "    tmp = [set(i) for i in Possible_Graph.cliques_maximum()]\n",
    "    Possible_Seed_Index = set.intersection(*tmp)                    # this is the set of vertices contained in all complete subgraphs\n",
    "\n",
    "    Res_Possibles = [Comp_with_Both_List[i] for i in Possible_Seed_Index]\n",
    "    Num_Possible = len(Res_Possibles)\n",
    "\n",
    "    count = 0\n",
    "    Coeff_List=[]\n",
    "    while len(Coeff_List)<2:\n",
    "        Res_Possibles_Vectors = copy([gVector_as_Weights_List[i] for i in Res_Possibles])\n",
    "        tmp1 = gVector_as_Weights_List[Index1]\n",
    "        tmp2 = gVector_as_Weights_List[Index2]\n",
    "        for i in range(count):\n",
    "            tmp1 = Tau_c(tmp1)\n",
    "            tmp2 = Tau_c(tmp2)\n",
    "            for j in range(Num_Possible):\n",
    "                Res_Possibles_Vectors[j] = Tau_c(Res_Possibles_Vectors[j])\n",
    "        #Solve c_i by matrix equation\n",
    "        X = matrix([v[j] for j in range(n)]for v in Res_Possibles_Vectors)\n",
    "        tmpsum = tmp1 + tmp2\n",
    "        b = vector(tmpsum[j] for j in range(n))\n",
    "        coeff = X.solve_left(b)\n",
    "        if coeff not in Coeff_List:\n",
    "            Coeff_List.append(coeff)\n",
    "        count = count + 1\n",
    "        \n",
    "    Coeff_List.sort(key = str)\n",
    "    return(Res_Possibles, Coeff_List)\n",
    "##############################################################################################################################################################################\n",
    "    \n",
    "def Generate_Exchange_Relations():              # Returns 4 lists:  # List of exchangeable pairs, List of cluster variables on RHS of exchange relation, \n",
    "                                                                    # List of degree vectors of 1st monomial, List of degree vectors of 2nd monomial  \n",
    "    Crossing_List = Generate_Exchangeable_Pairs()\n",
    "    Cluster_Index_List = []\n",
    "    Coeff_1_List = []\n",
    "    Coeff_2_List = []\n",
    "    for i in Crossing_List:\n",
    "        Index1 = i[0]\n",
    "        Index2 = i[1]\n",
    "        [Cluster_List, Coefficients] = Cluster_Monomial_RHS(Index1, Index2)\n",
    "        Cluster_Index_List.append(Cluster_List)\n",
    "        Coeff_1_List.append(Coefficients[0])\n",
    "        Coeff_2_List.append(Coefficients[1])\n",
    "    return(Crossing_List, Cluster_Index_List, Coeff_1_List, Coeff_2_List)\n",
    "##############################################################################################################################################################################   \n",
    "\n",
    "def Weighted_Degree():                          # Returns 3 matrices whose entries are weighted degrees of each monomial in each exchange relation, cols ordered as in Crossing_List\n",
    "    [Crossing_List, Cluster_Index_List, Coeff_1_List, Coeff_2_List] = Generate_Exchange_Relations()\n",
    "    Num_of_Exch_Rel = len(Crossing_List)\n",
    "    Weighted_Deg_of_Crossing_Matrix = matrix(Number_of_Cluster_Variables, Num_of_Exch_Rel)\n",
    "    Weighted_Deg_of_Monomial_1_Matrix = matrix(Number_of_Cluster_Variables, Num_of_Exch_Rel)\n",
    "    Weighted_Deg_of_Monomial_2_Matrix= matrix(Number_of_Cluster_Variables, Num_of_Exch_Rel)\n",
    "    for i in range(Number_of_Cluster_Variables):\n",
    "        for j in range(Num_of_Exch_Rel):\n",
    "            Index1 = Crossing_List[j][0]\n",
    "            Index2 = Crossing_List[j][1]\n",
    "            Weighted_Deg_of_Crossing_Matrix[i,j] = CDMatrix[Index1, i] + CDMatrix[Index2, i]\n",
    "            Cluster_Index = Cluster_Index_List[j]\n",
    "            Coeff_1 = Coeff_1_List[j]\n",
    "            Coeff_2 = Coeff_2_List[j]\n",
    "            Cluster_Size = len(Cluster_Index)\n",
    "            Weight_Deg_1 = 0\n",
    "            Weight_Deg_2 = 0\n",
    "            for k in range(Cluster_Size):\n",
    "                Weight_Deg_1 = Weight_Deg_1 + Coeff_1[k] * CDMatrix[Cluster_Index[k],i]\n",
    "                Weight_Deg_2 = Weight_Deg_2 + Coeff_2[k] * CDMatrix[Cluster_Index[k],i]\n",
    "            Weighted_Deg_of_Monomial_1_Matrix[i,j] = Weight_Deg_1\n",
    "            Weighted_Deg_of_Monomial_2_Matrix[i,j] = Weight_Deg_2\n",
    "    return(Weighted_Deg_of_Crossing_Matrix, Weighted_Deg_of_Monomial_1_Matrix, Weighted_Deg_of_Monomial_2_Matrix, Num_of_Exch_Rel, Crossing_List)\n",
    "##############################################################################################################################################################################\n",
    "\n",
    "def Compare_Weighted_Degree():                  # Returns a matrix and a boolean value\n",
    "                                                # CompareMatrix: entries are weighted degree of crossing term - max weighted degree of RHS\n",
    "                                                # Test_For_Whole_Matrix: checks the only nonzero entries in each column correspond to a pair of exchanging variables\n",
    "    [Weighted_Deg_of_Crossing_Matrix, Weighted_Deg_of_Monomial_1_Matrix, Weighted_Deg_of_Monomial_2_Matrix, Num_of_Exch_Rel, Crossing_List] = Weighted_Degree()\n",
    "    Max_Weighted_Deg_of_RHS = matrix(Number_of_Cluster_Variables, Num_of_Exch_Rel)\n",
    "    CompareMatrix = matrix(Number_of_Cluster_Variables, Num_of_Exch_Rel)\n",
    "    for i in range(Number_of_Cluster_Variables):\n",
    "        for j in range(Num_of_Exch_Rel):\n",
    "            Max_Weighted_Deg_of_RHS[i,j] = max(Weighted_Deg_of_Monomial_1_Matrix[i,j],Weighted_Deg_of_Monomial_2_Matrix[i,j])\n",
    "            CompareMatrix[i,j] = Weighted_Deg_of_Crossing_Matrix[i,j] - Max_Weighted_Deg_of_RHS[i,j]\n",
    "    Test_For_Whole_Matrix = True\n",
    "    for j in range(Num_of_Exch_Rel):\n",
    "        Column_j = CompareMatrix[:,j]\n",
    "        Nonzero_Indices = []\n",
    "        for i in range(Number_of_Cluster_Variables):\n",
    "            if Column_j[i] != 0:\n",
    "                Nonzero_Indices.append(i)\n",
    "        if Nonzero_Indices != Crossing_List[j]:\n",
    "            Test_For_Whole_Matrix = False\n",
    "    return(CompareMatrix, Test_For_Whole_Matrix)\n",
    "##############################################################################################################################################################################\n",
    "\n",
    "def Check_Orbit_Size_of_T():                    # Returns the sizes of orbits under T action (output as a set, so no repeating element)\n",
    "    OrbitSize = list()\n",
    "    for i in gVector_as_Weights_List:\n",
    "        tmp = Tau_c(i)\n",
    "        count = 1\n",
    "        while tmp != i:\n",
    "            tmp = Tau_c(tmp)\n",
    "            count = count + 1\n",
    "        OrbitSize.append(count)\n",
    "    return(set(OrbitSize))\n",
    "##############################################################################################################################################################################   \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [],
   "source": [
    "# All global variables and main block are here.\n",
    "                                                                # These two initialize everything. Change them to change the type being computed.\n",
    "Type = 'F'\n",
    "n = 4\n",
    "\n",
    "#############################################################################################################################################################################\n",
    "\n",
    "c_List = list(range(n))\n",
    "B_Exchange_Matrix = Generate_B(Type, n, c_List)\n",
    "A_Cluster_Algebra = ClusterAlgebra(B_Exchange_Matrix)                           # The cluster algebra generated by exchange matrix B\n",
    "A_Cluster_Algebra.explore_to_depth(infinity)\n",
    "gVector_List = A_Cluster_Algebra.g_vectors_so_far()                             # The list of all g-vectors (list of tuples)\n",
    "C_CartanMatrix = Cartan_Counterpart(B_Exchange_Matrix)                          # The Cartan Counterpart of exchange matrix B\n",
    "W_WeylGroup = WeylGroup(C_CartanMatrix)                                         # Weyl Group defined by a Cartan matrix (type: matrix)\n",
    "R_RootSystem = RootSystem(W_WeylGroup)\n",
    "c_CoxeterElement = W_WeylGroup.from_reduced_word(c_List)                        # Chosen Coxeter element c by c_list\n",
    "c_Inverse_List = (c_CoxeterElement^-1).reduced_word()    \n",
    "\n",
    "Number_of_Cluster_Variables = len(gVector_List)                                 # Number of all cluster variables \n",
    "\n",
    "Weight_Space = R_RootSystem.weight_space()\n",
    "Alphas = Weight_Space.simple_roots()                                            # Simple roots in weight space, in terms of fundamental weights\n",
    "Lambdas = Weight_Space.fundamental_weights()                                    # Fundamental weights\n",
    "Simple_Reflections = Weight_Space.simple_reflections()                          # Simple reflections\n",
    "\n",
    "Alpha_to_Lambda = transpose(Matrix([vector(Alphas[i]) for i in range(n)]))      # Each col is alpha in terms of lambda\n",
    "Lambda_to_Alpha = Alpha_to_Lambda.inverse()                                     # Each col is lambda in terms of alpha\n",
    "\n",
    "gVector_as_Weights_List = []                                                    # List of all g-vectors in weight space, same order as in gVector_List\n",
    "for i in range(Number_of_Cluster_Variables):\n",
    "    GWElt = 0\n",
    "    for j in range(n):\n",
    "        GWElt = GWElt + gVector_List[i][j]*Lambdas[j]\n",
    "    gVector_as_Weights_List.append(GWElt)\n",
    "\n",
    "CDMatrix = CompDegMatrix()[1]\n",
    "[Weighted_Deg_of_Crossing_Matrix, Weighted_Deg_of_Monomial_1_Matrix, Weighted_Deg_of_Monomial_2_Matrix, Num_of_Exch_Rel, Crossing_List] = Weighted_Degree()\n",
    "[CompareMatrix, Test_For_Whole_Matrix] = Compare_Weighted_Degree()\n",
    "Orbit_Sizes = Check_Orbit_Size_of_T()\n",
    "\n",
    "print('Type:',Type+str(n),'\\n')\n",
    "print('gVector_List','\\n'+str(matrix(gVector_List)),'\\n')\n",
    "print('CDMatrix','\\n'+str(CDMatrix),'\\n')\n",
    "print('Crossing_List','\\n'+str(matrix(Crossing_List)),'\\n')\n",
    "print('CompareMatrix','\\n'+str(matrix(CompareMatrix)),'\\n')\n",
    "print('Test_For_Whole_Matrix','\\n'+str(Test_For_Whole_Matrix),'\\n')\n",
    "print('Orbit_Sizes','\\n'+str(Orbit_Sizes),'\\n')\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.5",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "sage",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/README.md <==
## Overview
The file **Code_for_Exceptional_types.ipynb** is a text-based file used by Jupyter Notebook, written to run in kernel SageMath 9.5, with packages ``algebras.cluster_algebra``, ``combinat.root_system``, and ``graphs.graph``.
It contains the code for verifying Proposition 4.1.2 and Remark 4.5.4. It computes 
1. compatibility degrees, 
2. weighted degrees of each monomial appearing in each exchange relation, and
3. sizes of T-orbits.

To initialize the computation, first run the first cell, which defines all the functions used. Next, go to the top of the second cell and change the ``type`` (input as a string of one capital letter) and the value of ``n``, then run the cell. 

The output of the main block prints 
1. a list of g-vectors (``gVector_List``), 
2. a compatibility degree matrix (``CDMatrix``), 
3. a list of index pairs of exchangeable cluster variables (``Crossing_List``), 
4. a matrix whose entries are (the weighted degree of the crossing term minus the maximal weighted degree of the other two terms) in each exchange relation (``CompareMatrix``), 
5. a boolean value that verifies the nonzero entries of ``CompareMatrix`` comes from pairs of exchangeable variables (``Test_For_Whole_Matrix``), and
6. a set whose elements are the sizes of T-orbits (``Orbit_Sizes``).

## Summary of functions defined
|Function | Description |
|--|--|
| ``Generate_B`` | Returns the initial exchange matrix B from a coxeter element c based on type, n, and a Coxeter element c, expressed in a list of indices.|
| ``Cartan_Counterpart`` | Returns the Cartan counterpart of an exchange matrix B. |
| ``Weyl_action`` | Returns the image of a weight(in weight space) acted by a Weyl element(as a list). |
|  ``Tau_c`` |  Returns the image of a weight under the action of τ~c~ in weight space.|
|  ``Tau_c_inverse``| Returns the image of a weight under the action of τ~c~^-1^ in weight space. |
|``Comp_Deg``| Returns the compatibility degree of two g-vectors expressed as weights.|
|``CompDegMatrix``|Returns the matrix whose entry (i, j) is (x~j~\|\|x~i~). The order of indexing follows from ``gVector_List``.|
|``Generate_Exchangeable_Pairs``|Returns a list of all indices of pairs of exchangeable variables.|
|``Cluster_Monomial_RHS``| Returns the two terms on the right hand side of the exchange relation between two given cluster variables. The outputs are a list of compatible cluster variables and two degree vectors. One can obtain the monomial by taking the multi-degree.|
|``Generate_Exchange_Relations``| Returns 4 lists: a list of exchangeable pairs, a list of cluster variables on RHS of exchange relation, a list of degree vectors of 1st monomial, and a list of degree vectors of 2nd monomial.|
|``Weighted_Degree``| Returns 3 matrices whose entries are weighted degrees of each monomial in each exchange relation. Each column corresponds to an exchange relation (indexing follows from ``Crossing_List``), and each row corresponds to a cluster variable (indexing follows from ``gVector_List``).|
|``Compare_Weighted_Degree``|Computes the difference between the weighted degree of the crossing term and the maximal weighted degree of the terms on right hand side in all exchange relations.|
|``Check_Orbit_Size_of_T``|Returns a set whose elements are the sizes of orbits under T action.|

> Written with [StackEdit](https://stackedit.io/).

